Zeeman slowers made simple with permanent magnets in a Halbach configuration

We describe a simple Zeeman slower design using permanent magnets. Contrary to common wire-wound setups no electric power and water cooling are required. In addition, the whole system can be assembled and disassembled at will. The magnetic field is however transverse to the atomic motion and an extra repumper laser is necessary. A Halbach configuration of the magnets produces a high quality magnetic field and no further adjustment is needed. After optimization of the laser parameters, the apparatus produces an intense beam of slow and cold 87Rb atoms. With a typical flux of 1 - 5 \times 10^10 atoms/s at 30 ms^-1, our apparatus efficiently loads a large magneto-optical trap with more than 10^10 atoms in one second, which is an ideal starting point for degenerate quantum gases experiments.

==> SuppInformation/Mathematica8 Files/BofZ_with_design_parameter.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[      5575,        177]
NotebookOptionsPosition[      4928,        150]
NotebookOutlinePosition[      5271,        165]
CellTagsIndexPosition[      5228,        162]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Calculation of the B-field ideal profile for the Halbach Zeeman Slower\
\>", "Title",
 CellChangeTimes->{{3.503667461203125*^9, 3.5036674855*^9}, {
  3.503670757328125*^9, 3.5036707699375*^9}, {3.5037316090625*^9, 
  3.50373161665625*^9}}],

Cell["Renaud Mathevet  february-december 2010", "Subtitle",
 CellChangeTimes->{{3.503667461203125*^9, 3.5036674855*^9}, {
  3.503670757328125*^9, 3.50367082134375*^9}}],

Cell[CellGroupData[{

Cell["\<\
nb is the number of magnets of length l, L is the total length, \[Eta] is the \
design parameter, vf is the final velocity, vc capture velocity. Length in mm \
and fields in Gauss.\
\>", "Section",
 CellChangeTimes->{{3.5037316270625*^9, 3.50373172321875*^9}, {
  3.50373177925*^9, 3.503731792546875*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "param", "]"}], "\n", 
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nb", "->", "8"}], ",", 
     RowBox[{"l", "->", "148"}], ",", 
     RowBox[{"\[Eta]", "->", "0.75"}], ",", 
     RowBox[{"vf", "->", 
      RowBox[{"25.", " ", 
       SuperscriptBox["10", "3"]}]}], ",", 
     RowBox[{"amax", "->", 
      RowBox[{"0.113", " ", 
       SuperscriptBox["10", "9"]}]}], ",", 
     RowBox[{"\[Mu]B", "->", 
      RowBox[{"1.40", " ", 
       SuperscriptBox["10", "6"]}]}], ",", 
     RowBox[{"\[Lambda]", "->", 
      RowBox[{"780.24", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], ",", 
     RowBox[{"Bbias", "->", "200."}], ",", 
     RowBox[{"L", "->", 
      RowBox[{"nb", " ", "l"}]}], ",", 
     RowBox[{"vc", "->", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["vf", "2"], "+", 
        RowBox[{"2", " ", "\[Eta]", " ", "amax", " ", "L"}]}]]}], ",", 
     RowBox[{"\[CapitalDelta]B", "->", 
      FractionBox[
       RowBox[{"vc", "-", "vf"}], 
       RowBox[{"\[Mu]B", " ", "\[Lambda]"}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Bbias", "+", 
     RowBox[{"\[CapitalDelta]B", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"z", "/", "L"}]}]]}], ")"}]}]}], "//.", "param"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", 
     RowBox[{"L", "//.", "param"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.50373135096875*^9, 3.503731413640625*^9}, {
  3.5037314721875*^9, 3.503731533296875*^9}, {3.50373173834375*^9, 
  3.5037317646875*^9}, {3.503731814765625*^9, 3.503731815234375*^9}, {
  3.503731881125*^9, 3.503731933625*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["different parameters", "Section",
 CellChangeTimes->{{3.50373203246875*^9, 3.503732042671875*^9}}],

Cell["\<\
capture velocity (m/s) and \[CapitalDelta]B (G)\
\>", "Text",
 CellChangeTimes->{{3.503731773640625*^9, 3.503731775515625*^9}, {
  3.503731831671875*^9, 3.50373187378125*^9}, {3.5037319393125*^9, 
  3.503731982578125*^9}, {3.503732059328125*^9, 3.503732085671875*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]], "vc"}], "//.", "param"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]B", "//.", "param"}]}], "Input",
 CellChangeTimes->{{3.503731773640625*^9, 3.503731775515625*^9}, {
  3.503731831671875*^9, 3.50373187378125*^9}, {3.5037319393125*^9, 
  3.503731982578125*^9}, {3.503732059328125*^9, 3.503732074125*^9}}],

Cell["\<\
laser detuning  (MHz) calculated in two different ways\
\>", "Text",
 CellChangeTimes->{{3.503731773640625*^9, 3.503731775515625*^9}, {
  3.503731831671875*^9, 3.50373187378125*^9}, {3.5037319393125*^9, 
  3.50373202*^9}, {3.503732089140625*^9, 3.503732093265625*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Mu]B", " ", "Bbias"}], "+", 
     RowBox[{"vc", "/", "\[Lambda]"}]}], ")"}]}], "//.", "param"}], "\n", 
 RowBox[{
  RowBox[{
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Mu]B", " ", 
      RowBox[{"(", 
       RowBox[{"Bbias", "+", "\[CapitalDelta]B"}], ")"}]}], "+", 
     RowBox[{"vf", "/", "\[Lambda]"}]}], ")"}]}], "//.", "param"}]}], "Input",
 CellChangeTimes->{{3.503731773640625*^9, 3.503731775515625*^9}, {
  3.503731831671875*^9, 3.50373187378125*^9}, {3.5037319393125*^9, 
  3.503731988859375*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1140, 930},
WindowMargins->{{2, Automatic}, {Automatic, 2}},
FrontEndVersion->"8.0 for Microsoft Windows (32-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 249, 5, 137, "Title"],
Cell[831, 29, 168, 2, 49, "Subtitle"],
Cell[CellGroupData[{
Cell[1024, 35, 315, 6, 97, "Section"],
Cell[1342, 43, 1759, 50, 125, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3138, 98, 104, 1, 71, "Section"],
Cell[3245, 101, 278, 5, 29, "Text"],
Cell[3526, 108, 397, 8, 52, "Input"],
Cell[3926, 118, 278, 5, 29, "Text"],
Cell[4207, 125, 693, 21, 52, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> SuppInformation/Mathematica8 Files/Halbach_Zeeman_Slower.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     53025,       1491]
NotebookOptionsPosition[     49851,       1382]
NotebookOutlinePosition[     50343,       1401]
CellTagsIndexPosition[     50300,       1398]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Calculation of the B-field for the Halbach Zeeman Slower", "Title",
 CellChangeTimes->{{3.503667461203125*^9, 3.5036674855*^9}, {
  3.503670757328125*^9, 3.5036707699375*^9}}],

Cell["\<\
Renaud Mathevet  february-december 2010\
\>", "Subtitle",
 CellChangeTimes->{{3.503667461203125*^9, 3.5036674855*^9}, {
  3.503670757328125*^9, 3.50367082134375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"norm", "[", "v_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"v", ".", "v"}]]}], ";"}]], "Input",
 CellChangeTimes->{3.491902445375*^9}],

Cell[BoxData[
 RowBox[{"Off", "[", 
  RowBox[{"General", "::", "\"\<spell1\>\""}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell["\<\

Ideal field with 8 magnets 148mm-long that is a total 1184mm length. Design \
parameter \[Eta]=0.75 see \"BofZ and design parameter.nb\".\
\>", "Section",
 CellChangeTimes->{{3.50366760209375*^9, 3.503667687625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bfield", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Bb", "->", "200."}], ",", 
     RowBox[{"\[CapitalDelta]B", "->", "388."}], ",", 
     RowBox[{"L", "->", "1184."}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.503667530234375*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Btarget", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"z", "\[GreaterEqual]", "0"}], "&&", 
        RowBox[{"z", "\[LessEqual]", "L"}]}], "/.", "Bfield"}], ",", 
      RowBox[{"Bb", "+", 
       RowBox[{"\[CapitalDelta]B", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"z", "/", "L"}]}]]}], ")"}]}]}], ",", "0."}], "]"}], "/.",
     "Bfield"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bideal", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"Btarget", "[", "z", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "350.`"}], ",", "1650.`", ",", "5."}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.501328765734375*^9, 3.5013287823125*^9}, {
  3.50366753028125*^9, 3.5036675303125*^9}, {3.503667585640625*^9, 
  3.503667585671875*^9}}],

Cell[BoxData[
 RowBox[{"pltarget", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"Bideal", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<z(mm)\>\"", ",", "\"\<B(G)\>\""}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "50"}], ",", "0"}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"Hue", "[", "0.`", "]"}]}], ",", 
    RowBox[{"PlotJoined", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.49190769984375*^9, 3.491907704609375*^9}, {
  3.501328786984375*^9, 3.501328821359375*^9}, {3.503668915203125*^9, 
  3.503668916234375*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Magnets parameters. ", "Section",
 CellChangeTimes->{
  3.49190248121875*^9, {3.49190511609375*^9, 3.491905131390625*^9}, {
   3.491905192484375*^9, 3.49190519825*^9}, {3.503667705859375*^9, 
   3.5036677853125*^9}, {3.503667834953125*^9, 3.503667913296875*^9}, {
   3.50366806553125*^9, 3.5036680784375*^9}, {3.50367083675*^9, 
   3.503670856578125*^9}, {3.503670940046875*^9, 3.503670951796875*^9}}],

Cell[TextData[{
 "BrN30SH is the tabulated remanent field of the 30SH grade. Separate \
measurements showed it is underestimated by \[Epsilon]=1.5 %. The long 2a\
\[Cross]2b\[Cross]2c magnets are decomposed in cubes of side 2a=2b=2c=6mm. \
MoMa is the equivalent magnetic moment. ",
 Cell[BoxData[
  FractionBox["1184", "1182"]],
  CellChangeTimes->{
   3.49190248121875*^9, {3.49190511609375*^9, 3.49190512721875*^9}, {
    3.49190516475*^9, 3.491905184265625*^9}, {3.49190527121875*^9, 
    3.49190529528125*^9}, {3.5036677961875*^9, 3.503667829703125*^9}}],
 " is just an inessential factor for fine tuning of the lengths. Lengths in \
millimeters, B-field in Gauss so ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Micro]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "=4\[Pi]."
}], "Text",
 CellChangeTimes->{
  3.49190248121875*^9, {3.49190511609375*^9, 3.491905131390625*^9}, {
   3.491905192484375*^9, 3.49190519825*^9}, {3.503667705859375*^9, 
   3.5036677853125*^9}, {3.503667834953125*^9, 3.503667913296875*^9}, {
   3.50366806553125*^9, 3.5036680784375*^9}, {3.50367083675*^9, 
   3.503670856578125*^9}, {3.503670940046875*^9, 3.5036710085625*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"Br", ",", "Ms", ",", "param"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", "1.015"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BrN30SH", "=", "10800."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Br0", "=", 
   RowBox[{"\[Epsilon]", " ", "BrN30SH"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Br", "=", 
   RowBox[{"Br0", "/", 
    FractionBox["1184", "1182"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Rmin", "->", "10."}], ",", 
     RowBox[{"Ms", "->", 
      RowBox[{"Br", "/", 
       RowBox[{"(", 
        RowBox[{"4.", "\[Pi]"}], ")"}]}]}], ",", 
     RowBox[{"Js", "->", 
      RowBox[{"Br", "/", 
       RowBox[{"(", 
        RowBox[{"4.", "\[Pi]"}], ")"}]}]}], ",", 
     RowBox[{"a", "->", "3."}], ",", 
     RowBox[{"b", "->", "3."}], ",", 
     RowBox[{"c", "->", 
      RowBox[{"3.", 
       FractionBox["1184", "1182"]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.49190248121875*^9, {3.49190511609375*^9, 3.49190512721875*^9}, {
   3.49190516475*^9, 3.491905184265625*^9}, {3.49190527121875*^9, 
   3.49190529528125*^9}, {3.5036677961875*^9, 3.503667829703125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MoMa", "=", 
  RowBox[{
   RowBox[{"Ms", 
    RowBox[{"(", 
     RowBox[{"2", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "b"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "c"}], ")"}]}], "/.", "param"}]}]], "Input",
 CellChangeTimes->{3.49190248121875*^9}],

Cell[BoxData["188422.9005067225`"], "Output",
 CellChangeTimes->{3.491902416*^9, 3.491904017265625*^9, 3.491904121984375*^9,
   3.49190418021875*^9, 3.491904773984375*^9, 3.49190532596875*^9, 
  3.491906058796875*^9, 3.491906907625*^9, 3.491908182984375*^9, 
  3.491908868546875*^9, 3.491909115328125*^9, 3.4919115895*^9, 
  3.49543811246875*^9, 3.495794049125*^9, 3.496388620640625*^9, 
  3.50132884621875*^9, 3.503668890734375*^9, 3.503669335796875*^9, 
  3.503671018296875*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Formula for B-field. b[m,P,M] is the field at point M of a dipole located in \
P whose dipole moment is m. Two contributions are (artificially) separated: \
that of the magnets on the x and y axis (baxis) and that of diagonal magnets \
(bdiag). b8 is the sum of the 8 contributions. B8 is a simplified function \
for on-axis measurements.\
\>", "Section",
 CellChangeTimes->{{3.491905141328125*^9, 3.4919051483125*^9}, {
  3.50366793090625*^9, 3.5036679796875*^9}, {3.50366801896875*^9, 
  3.5036680251875*^9}, {3.503668134484375*^9, 3.503668323328125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"m_", ",", "P_", ",", "M_"}], "]"}], ":=", 
  RowBox[{"MoMa", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        RowBox[{"m", ".", 
         RowBox[{"(", 
          RowBox[{"M", "-", "P"}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"M", "-", "P"}], ")"}]}], "-", 
     RowBox[{"m", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"M", "-", "P"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"M", "-", "P"}], ")"}]}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"M", "-", "P"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"M", "-", "P"}], ")"}]}], ")"}], 
     RowBox[{"5", "/", "2"}]]]}]}]], "Input",
 CellChangeTimes->{{3.491905141328125*^9, 3.491905141703125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"baxis", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "dist_"}], "]"}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"p", "=", "0"}], "3"], 
    RowBox[{"b", "[", 
     RowBox[{
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"2", "p", 
          FractionBox["\[Pi]", "2"]}], "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", "p", 
           FractionBox["\[Pi]", "2"]}], "]"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"dist", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", "p", 
           FractionBox["\[Pi]", "4"]}], "]"}], ",", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", "p", 
           FractionBox["\[Pi]", "4"]}], "]"}], ",", "0"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"bdiag", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "dist_"}], "]"}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"p", "=", "0"}], "3"], 
    RowBox[{"b", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "p"}], "+", "1"}], ")"}], 
          FractionBox["\[Pi]", "2"]}], "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "p"}], "+", "1"}], ")"}], 
           FractionBox["\[Pi]", "2"]}], "]"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"dist", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "p"}], "+", "1"}], ")"}], 
           FractionBox["\[Pi]", "4"]}], "]"}], ",", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "p"}], "+", "1"}], ")"}], 
           FractionBox["\[Pi]", "4"]}], "]"}], ",", "0"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"b8", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "dist_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"baxis", "[", 
     RowBox[{"x", ",", "y", ",", "z", ",", "dist"}], "]"}], "+", 
    RowBox[{"bdiag", "[", 
     RowBox[{"x", ",", "y", ",", "z", ",", "dist"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"B8", "[", 
   RowBox[{"z_", ",", "dist_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"b8", "[", 
      RowBox[{"0", ",", "0", ",", "z", ",", "dist"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "//", "Simplify"}], "//", 
   "Chop"}]}]}], "Input",
 CellChangeTimes->{{3.50366832340625*^9, 3.503668323453125*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2.26107480608067`*^6", " ", 
   SuperscriptBox["dist", "2"]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["dist", "2"], "+", 
     SuperscriptBox["z", "2"]}], ")"}], 
   RowBox[{"5", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.49190241640625*^9, 3.49190401734375*^9, 
  3.49190412209375*^9, 3.491904180328125*^9, 3.491904774046875*^9, 
  3.491905326046875*^9, 3.49190605890625*^9, 3.491906907703125*^9, 
  3.49190818309375*^9, 3.491908868640625*^9, 3.49190911540625*^9, 
  3.491911589875*^9, 3.495438113703125*^9, 3.495794049515625*^9, 
  3.496388620875*^9, 3.50132884646875*^9, 3.503668891015625*^9, 
  3.50366933590625*^9, 3.5036710184375*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"B8", "[", 
     RowBox[{"0", ",", "d"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "50", ",", "100"}], "}"}]}], "]"}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
B-field calculation varying the distance of the magnet to the axis. dL=d(z=L) \
is a free parameter for (manual) fine tuning of \[Delta]B around zero. A good \
starting point is given in the last lines of \[OpenCurlyDoubleQuote]Halbach \
cylind witn cuboids.nb\[CloseCurlyDoubleQuote]\
\>", "Section",
 CellChangeTimes->{{3.491902506671875*^9, 3.491902522140625*^9}, {
  3.49190616765625*^9, 3.49190619528125*^9}, {3.503668338953125*^9, 
  3.5036684283125*^9}, {3.503756809625*^9, 3.5037568528125*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dL", "=", "29.2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"magnetposition", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"z", ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"c", "/.", "param"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L", "-", "c"}], ")"}], "/.", "Bfield"}], "/.", "param"}], 
       ",", 
       RowBox[{
        RowBox[{"2", "c"}], "/.", "param"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.491902506671875*^9, 3.4919025451875*^9}, {
   3.49190607959375*^9, 3.491906150640625*^9}, 3.503667530375*^9, 
   3.50366848978125*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmax", "=", 
   RowBox[{"magnetposition", "//", "Length"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"distancetoaxis", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"dL", 
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"Btarget", "[", "L", "]"}], 
          RowBox[{"Btarget", "[", "#", "]"}]], "/.", "Bfield"}]]}], "&"}], 
     ",", "magnetposition"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"distaxisNL", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"magnetposition", ",", "distancetoaxis"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BnonLinear", "[", "z_", "]"}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "2"}], "nmax"], 
    RowBox[{"B8", "[", 
     RowBox[{
      RowBox[{"z", "-", 
       RowBox[{
       "magnetposition", "\[LeftDoubleBracket]", "n", 
        "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{
      "distancetoaxis", "\[LeftDoubleBracket]", "n", 
       "\[RightDoubleBracket]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.491902506671875*^9, 3.4919025451875*^9}, {
   3.491905935921875*^9, 3.491905936625*^9}, 3.503667530390625*^9, {
   3.50366758571875*^9, 3.503667585734375*^9}, {3.50366848984375*^9, 
   3.50366851734375*^9}, {3.503668552078125*^9, 3.503668580171875*^9}, {
   3.503668694828125*^9, 3.503668718875*^9}, {3.503669136484375*^9, 
   3.50366913665625*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corresponding plots", "Section",
 CellChangeTimes->{{3.491902506671875*^9, 3.49190253646875*^9}, 
   3.491904159015625*^9, 3.49190588503125*^9, {3.4919059199375*^9, 
   3.491905933078125*^9}, 3.4919059823125*^9, 3.49190604278125*^9, 
   3.49190641125*^9, {3.50366756178125*^9, 3.503667585765625*^9}, {
   3.503668622734375*^9, 3.503668635546875*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotdistNL", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"distaxisNL", ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"PointSize", "[", "0.015`", "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<z(mm)\>\"", ",", 
        "\"\<\\!\\(\\*SubscriptBox[\\(d\\), \\(axis\\)]\\)(mm)\>\""}], 
       "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"BsimNL", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"BnonLinear", "[", "z", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "100.`"}], ",", "1250.`", ",", "5.`"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"plotsimNL", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"BsimNL", ",", 
     RowBox[{"DisplayFunction", "\[Rule]", "Identity"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"plotsimNL", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"pltarget", ",", "plotsimNL", ",", 
     RowBox[{"DisplayFunction", "\[Rule]", "Identity"}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"PointSize", "[", "0.01`", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"BerrNL", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"BnonLinear", "[", "z", "]"}], "-", 
        RowBox[{"Btarget", "[", "z", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "200.`"}], ",", "1400.`", ",", "2.`"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ploterrNL", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"BerrNL", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.5`"}], ",", "1.5`"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<z(mm)\>\"", ",", "\"\<\[Delta]B(G)\>\""}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"PointSize", "[", "0.01`", "]"}]}], ",", 
     RowBox[{"DisplayFunction", "\[Rule]", "Identity"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotdistNL", ",", "plotsimNL", ",", "ploterrNL"}], "}"}], ",", 
    RowBox[{"Spacings", "\[Rule]", 
     RowBox[{"Scaled", "[", "0", "]"}]}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.491902506671875*^9, 3.49190253646875*^9}, 
   3.491904159015625*^9, 3.49190588503125*^9, {3.4919059199375*^9, 
   3.491905933078125*^9}, 3.4919059823125*^9, 3.49190604278125*^9, 
   3.49190641125*^9, {3.50366756178125*^9, 3.503667585765625*^9}, {
   3.503668622734375*^9, 3.50366862315625*^9}, {3.50366869490625*^9, 
   3.503668718953125*^9}, {3.503668794421875*^9, 3.5036688815*^9}, {
   3.5036691128125*^9, 3.50366914075*^9}, {3.50366934825*^9, 
   3.5036693485625*^9}, {3.503669821375*^9, 3.503669821578125*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Linear approximation of the distance of the magnets to the axis. ft is a \
linear fit on the 150 first points ; gt[z] is a manual function inspired by \
ft[z] for (manual) fine tuning of \[Delta]B around zero (see last plot next \
section). dMounts gives the radii for the mounts.\
\>", "Section",
 CellChangeTimes->{
  3.491904029984375*^9, {3.491905656375*^9, 3.4919057929375*^9}, {
   3.50366893834375*^9, 3.503668943265625*^9}, {3.503668979046875*^9, 
   3.503669075234375*^9}, {3.503669709890625*^9, 3.503669793546875*^9}, {
   3.503669858875*^9, 3.50366987990625*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ft", "[", "z_", "]"}], "=", 
  RowBox[{"Fit", "[", 
   RowBox[{
    RowBox[{"Take", "[", 
     RowBox[{"distaxisNL", ",", "150"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "z"}], "}"}], ",", "z"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"slope", "=", 
  RowBox[{
   RowBox[{"ft", "[", "1", "]"}], "-", 
   RowBox[{"ft", "[", "0", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"ArcTan", "[", "slope", "]"}], "/", "Degree"}]}], "Input",
 CellChangeTimes->{
  3.491904029984375*^9, {3.491905656375*^9, 3.49190581834375*^9}, 
   3.491908030734375*^9, 3.503668718984375*^9, {3.503669362109375*^9, 
   3.50366936228125*^9}, {3.50366976140625*^9, 3.503669764625*^9}}],

Cell[BoxData[
 RowBox[{"49.50531755877713`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.01590652905185233`", " ", "z"}]}]], "Output",
 CellChangeTimes->{
  3.4919058206875*^9, 3.49190626134375*^9, 3.4919069094375*^9, 
   3.49190803146875*^9, 3.491908184875*^9, 3.49190887021875*^9, 
   3.491909117140625*^9, 3.491911591546875*^9, 3.49543811825*^9, 
   3.49579405171875*^9, 3.496388623078125*^9, 3.50132885015625*^9, 
   3.501329145078125*^9, 3.503669303484375*^9, {3.5036693380625*^9, 
   3.503669362984375*^9}, 3.50367102078125*^9}],

Cell[BoxData[
 RowBox[{"-", "0.01590652905185408`"}]], "Output",
 CellChangeTimes->{
  3.4919058206875*^9, 3.49190626134375*^9, 3.4919069094375*^9, 
   3.49190803146875*^9, 3.491908184875*^9, 3.49190887021875*^9, 
   3.491909117140625*^9, 3.491911591546875*^9, 3.49543811825*^9, 
   3.49579405171875*^9, 3.496388623078125*^9, 3.50132885015625*^9, 
   3.501329145078125*^9, 3.503669303484375*^9, {3.5036693380625*^9, 
   3.503669362984375*^9}, 3.503671020796875*^9}],

Cell[BoxData[
 RowBox[{"-", "0.9113001282145538`"}]], "Output",
 CellChangeTimes->{
  3.4919058206875*^9, 3.49190626134375*^9, 3.4919069094375*^9, 
   3.49190803146875*^9, 3.491908184875*^9, 3.49190887021875*^9, 
   3.491909117140625*^9, 3.491911591546875*^9, 3.49543811825*^9, 
   3.49579405171875*^9, 3.496388623078125*^9, 3.50132885015625*^9, 
   3.501329145078125*^9, 3.503669303484375*^9, {3.5036693380625*^9, 
   3.503669362984375*^9}, 3.503671020796875*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"distlin", "[", "z_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"49.3", "\[InvisibleSpace]", "-", 
     RowBox[{"0.0154", " ", "z"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"distancetoaxislin", "=", 
   RowBox[{"distlin", "/@", "magnetposition"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dMounts", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", " ", "148."}], ",", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{"10", " ", 
         RowBox[{"distlin", "[", 
          RowBox[{"n", " ", "148."}], "]"}]}], "]"}], "/", "10."}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "8"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.491904029984375*^9, {3.491905656375*^9, 3.49190581834375*^9}, {
   3.491907526890625*^9, 3.491907527078125*^9}, {3.491908791140625*^9, 
   3.491908842875*^9}, {3.49190888353125*^9, 3.491908920453125*^9}, {
   3.491911841265625*^9, 3.49191195853125*^9}, {3.491911997453125*^9, 
   3.4919120900625*^9}, {3.501329122375*^9, 3.501329124984375*^9}, {
   3.503668490015625*^9, 3.503668517375*^9}, 3.503668965453125*^9, {
   3.50366923146875*^9, 3.50366923153125*^9}, {3.503669767890625*^9, 
   3.503669770078125*^9}, {3.503669839046875*^9, 3.50366985453125*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "49.300000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"148.`", ",", "47.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"296.`", ",", "44.7`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"444.`", ",", "42.5`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"592.`", ",", "40.2`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"740.`", ",", "37.9`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"888.`", ",", "35.6`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1036.`", ",", "33.300000000000004`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1184.`", ",", "31.1`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.49191199978125*^9, 3.49191209165625*^9}, 
   3.495438118609375*^9, 3.495794051828125*^9, 3.49638862315625*^9, 
   3.501328850375*^9, {3.501329125484375*^9, 3.50132914525*^9}, 
   3.503669303734375*^9, 3.5036693381875*^9, 3.503671020859375*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corresponding plots", "Section",
 CellChangeTimes->{
  3.491904029984375*^9, {3.491905656375*^9, 3.49190581834375*^9}, {
   3.491907526890625*^9, 3.491907527078125*^9}, {3.491908791140625*^9, 
   3.491908842875*^9}, {3.49190888353125*^9, 3.491908920453125*^9}, {
   3.491911841265625*^9, 3.49191195853125*^9}, 3.491911997453125*^9, {
   3.49638853190625*^9, 3.496388613296875*^9}, {3.501329129765625*^9, 
   3.5013291389375*^9}, {3.50366849003125*^9, 3.5036685174375*^9}, 
   3.503668552140625*^9, {3.503668694984375*^9, 3.503668695*^9}, {
   3.50366879453125*^9, 3.503668794546875*^9}, {3.5036689716875*^9, 
   3.503668972625*^9}, {3.50366916809375*^9, 3.503669176765625*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pldistlin", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"distlin", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1180"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Hue", "[", "0.`", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"plotdist", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"plotdistNL", ",", "pldistlin", ",", 
      RowBox[{"DisplayFunction", "\[Rule]", "Identity"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"tberrd", "=", 
   RowBox[{"distancetoaxislin", "-", "distancetoaxis"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pderr", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"magnetposition", ",", "tberrd"}], "}"}], "]"}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"PointSize", "[", "0.015`", "]"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<z(mm)\>\"", ",", "\"\<\[Delta]d(mm)\>\""}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"BLinear", "[", "z_", "]"}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "2"}], "nmax"], 
    RowBox[{"B8", "[", 
     RowBox[{
      RowBox[{"z", "-", 
       RowBox[{
       "magnetposition", "\[LeftDoubleBracket]", "n", 
        "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{
      "distancetoaxislin", "\[LeftDoubleBracket]", "n", 
       "\[RightDoubleBracket]"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Timing", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"BnonLinearlin", "[", "z", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"-", "350.`"}], ",", "1650.`", ",", "5.`"}], "}"}]}], "]"}], 
     ";"}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.491904029984375*^9, {3.491905656375*^9, 3.49190581834375*^9}, {
   3.491907526890625*^9, 3.491907527078125*^9}, {3.491908791140625*^9, 
   3.491908842875*^9}, {3.49190888353125*^9, 3.491908920453125*^9}, {
   3.491911841265625*^9, 3.49191195853125*^9}, 3.491911997453125*^9, {
   3.49638853190625*^9, 3.496388613296875*^9}, {3.501329129765625*^9, 
   3.5013291389375*^9}, {3.50366849003125*^9, 3.5036685174375*^9}, 
   3.503668552140625*^9, {3.503668694984375*^9, 3.503668695*^9}, {
   3.50366879453125*^9, 3.503668794546875*^9}, {3.5036689716875*^9, 
   3.503668972625*^9}, {3.50366915746875*^9, 3.503669157609375*^9}, {
   3.50366923159375*^9, 3.50366924325*^9}, {3.503669431203125*^9, 
   3.503669434375*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bsimlin", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"BLinear", "[", "z", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "350.`"}], ",", "1650.`", ",", "5."}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"plsimlin", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"Bsimlin", ",", 
     RowBox[{"DisplayFunction", "\[Rule]", "Identity"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"plsimlin", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"pltarget", ",", "plsimlin", ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"PointSize", "[", "0.01`", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Berrlin", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"BLinear", "[", "z", "]"}], "-", 
        RowBox[{"Btarget", "[", "z", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "200.`"}], ",", "1400.`", ",", "2.`"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"plerrlin", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"Berrlin", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"5", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.5`"}], ",", "1.5`"}], "}"}]}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<z(mm)\>\"", ",", "\"\<\[Delta]B(G)\>\""}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"PointSize", "[", "0.01`", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotdist", ",", "pderr", ",", "plsimlin", ",", "plerrlin"}], 
     "}"}], ",", 
    RowBox[{"Spacings", "\[Rule]", 
     RowBox[{"Scaled", "[", "0", "]"}]}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.491904029984375*^9, {3.491905656375*^9, 3.49190581834375*^9}, {
   3.491907526890625*^9, 3.491907527078125*^9}, {3.491908791140625*^9, 
   3.491908842875*^9}, {3.49190888353125*^9, 3.491908920453125*^9}, {
   3.491911841265625*^9, 3.49191195853125*^9}, 3.491911997453125*^9, {
   3.49638853190625*^9, 3.496388549015625*^9}, 3.496388650625*^9, {
   3.503669631171875*^9, 3.503669683609375*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["EndCaps calculation", "Section",
 CellChangeTimes->{{3.4919042163125*^9, 3.49190423171875*^9}, {
  3.491904364828125*^9, 3.49190438765625*^9}, {3.491904975171875*^9, 
  3.4919050974375*^9}, {3.491913149578125*^9, 3.491913149765625*^9}, {
  3.503669890234375*^9, 3.50367004109375*^9}, {3.50367010440625*^9, 
  3.503670224890625*^9}}],

Cell[CellGroupData[{

Cell["\<\
Magnets parameters: BrN35 is the remanent field of the  N35 grade. Separate \
measurements showed it is overestimated by \[Epsilon]Cap. Brel is the the \
relative field of a cube of a given side made of N35 grade to that of the \
initial N30SH 2a=6mm cubes.\
\>", "Subsection",
 CellChangeTimes->{{3.4919042163125*^9, 3.49190422578125*^9}, {
  3.491904286296875*^9, 3.491904287859375*^9}, {3.49190432471875*^9, 
  3.491904359296875*^9}, {3.49190439746875*^9, 3.491904397890625*^9}, {
  3.49190443803125*^9, 3.491904444078125*^9}, {3.5036700155*^9, 
  3.50367002053125*^9}, {3.503670221828125*^9, 3.503670222390625*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]Cap", "=", 
   RowBox[{"1", "/", "1.08"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BrN35", "=", 
   RowBox[{"\[Epsilon]Cap", " ", "11700."}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Brel", "[", "side_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["BrN35", "Br0"], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["side", 
       RowBox[{"2", " ", "a"}]], ")"}], "3"]}], "/.", "param"}]}], "\n", 
 RowBox[{"Brel", "[", "8.", "]"}]}], "Input",
 CellChangeTimes->{{3.4919042163125*^9, 3.49190422578125*^9}, {
  3.491904286296875*^9, 3.491904287859375*^9}, {3.49190432471875*^9, 
  3.491904359296875*^9}, {3.49190439746875*^9, 3.491904433453125*^9}, {
  3.491905210203125*^9, 3.4919052274375*^9}, {3.491907369703125*^9, 
  3.4919074054375*^9}, {3.49190745046875*^9, 3.49190745209375*^9}, {
  3.491908514375*^9, 3.4919085208125*^9}, {3.503670092625*^9, 
  3.50367009265625*^9}}],

Cell[BoxData["2.3425481067030662`"], "Output",
 CellChangeTimes->{{3.49190442734375*^9, 3.491904433875*^9}, 
   3.491904775546875*^9, 3.491905230265625*^9, 3.49190532771875*^9, 
   3.4919064550625*^9, 3.491906911109375*^9, 3.4919073705625*^9, 
   3.491907411484375*^9, 3.491907461953125*^9, 3.491908186765625*^9, 
   3.491908315203125*^9, 3.49190852146875*^9, 3.491908871796875*^9, 
   3.49190892728125*^9, 3.491909118640625*^9, 3.491911592453125*^9, 
   3.495438120078125*^9, 3.4957940534375*^9, 3.501328852640625*^9, 
   3.503670370359375*^9, 3.50367102315625*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["output side", "Subsection",
 CellChangeTimes->{{3.4919042163125*^9, 3.49190422578125*^9}, {
  3.491904286296875*^9, 3.491904287859375*^9}, {3.49190432471875*^9, 
  3.491904359296875*^9}, {3.491904413640625*^9, 3.491904419109375*^9}, {
  3.491904478109375*^9, 3.491904479296875*^9}, {3.503670229046875*^9, 
  3.50367033140625*^9}, {3.503670496984375*^9, 3.503670571875*^9}, {
  3.503670616953125*^9, 3.503670626953125*^9}}],

Cell["\<\
sideOut=10mm. is the side of the magnets located on a circle of radius \
distOut=33mm. zOut=1184mm means that the endcap is stuck to the last mount. \
Spacer thickness can be inserted here if necessary.\
\>", "Text",
 CellChangeTimes->{{3.4919042163125*^9, 3.49190422578125*^9}, {
   3.491904286296875*^9, 3.491904287859375*^9}, {3.49190432471875*^9, 
   3.491904359296875*^9}, {3.491904413640625*^9, 3.491904419109375*^9}, {
   3.491904478109375*^9, 3.491904479296875*^9}, {3.503670229046875*^9, 
   3.50367033140625*^9}, {3.503670496984375*^9, 3.503670571875*^9}, 
   3.503670616953125*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dz", "=", "100"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"zOut", "=", "1184."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sideOut", "=", "10."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"distOut", "=", "33."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BLinear0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"BLinear", "[", "z", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"zOut", "-", "dz"}], ",", 
       RowBox[{"zOut", "+", "dz"}], ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BCapOut", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"Brel", "[", "sideOut", "]"}], 
        RowBox[{"B8", "[", 
         RowBox[{
          RowBox[{"z", "-", 
           RowBox[{"(", 
            RowBox[{"zOut", "+", 
             RowBox[{"sideOut", "/", "2"}]}], ")"}]}], ",", "distOut"}], 
         "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"zOut", "-", "dz"}], ",", 
       RowBox[{"zOut", "+", "dz"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"plOut", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"BCapOut", ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "1", ",", "0"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"plOuttot", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"BLinear0", "+", "BCapOut"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"CapOut", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plotsimNL", ",", "plOuttot", ",", "plOut", ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"zOut", "-", "dz"}], ",", 
         RowBox[{"zOut", "+", "dz"}]}], "}"}], ",", "All"}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "->", 
     RowBox[{"{", 
      RowBox[{"zOut", ",", "0"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.491904281375*^9, {3.491904486703125*^9, 3.491904529703125*^9}, {
   3.4919046124375*^9, 3.491904617390625*^9}, {3.49190656278125*^9, 
   3.49190660096875*^9}, {3.491906641671875*^9, 3.491906723421875*^9}, {
   3.491906867921875*^9, 3.491906877859375*^9}, {3.491906974203125*^9, 
   3.491906995609375*^9}, {3.491907050875*^9, 3.49190706409375*^9}, 
   3.49190722209375*^9, {3.491907317515625*^9, 3.49190731778125*^9}, {
   3.491907415171875*^9, 3.49190742171875*^9}, {3.491907455640625*^9, 
   3.491907455859375*^9}, 3.49190841771875*^9, {3.49190852471875*^9, 
   3.491908546078125*^9}, {3.49190894296875*^9, 3.4919089625*^9}, {
   3.4919090106875*^9, 3.49190902703125*^9}, {3.491911062109375*^9, 
   3.491911065359375*^9}, 3.50132930028125*^9, {3.501330330421875*^9, 
   3.501330330734375*^9}, {3.501330369203125*^9, 3.50133039015625*^9}, {
   3.501330538609375*^9, 3.501330547671875*^9}, 3.503668695046875*^9, {
   3.503668750578125*^9, 3.503668750609375*^9}, 3.50366883521875*^9, {
   3.503670092734375*^9, 3.503670092796875*^9}, {3.503670353125*^9, 
   3.503670358453125*^9}, {3.50367043009375*^9, 3.50367045453125*^9}, {
   3.5036705951875*^9, 3.503670601125*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["input side", "Subsection",
 CellChangeTimes->{{3.49190426390625*^9, 3.49190426553125*^9}, {
  3.49190449178125*^9, 3.491904494390625*^9}, {3.503670629515625*^9, 
  3.503670644890625*^9}}],

Cell["\<\
sideIn=10mm. is the side of the magnets located on a circle of radius \
distIn=47mm. zIn=0mm means that the endcap is stuck to the first mount. \
Spacer thickness can be inserted here if necessary (negative).\
\>", "Text",
 CellChangeTimes->{{3.49190426390625*^9, 3.49190426553125*^9}, {
  3.49190449178125*^9, 3.491904494390625*^9}, {3.503670629515625*^9, 
  3.503670693234375*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dz", "=", "100"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"zIn", "=", "0."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sideIn", "=", "10."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BLinear0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"BLinear", "[", "z", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"zIn", "-", "dz"}], ",", 
       RowBox[{"zIn", "+", "dz"}], ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"distIn", "=", "47."}], ";"}], "\n", 
 RowBox[{
  RowBox[{"BCapIn", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"Brel", "[", "sideIn", "]"}], 
        RowBox[{"B8", "[", 
         RowBox[{
          RowBox[{"z", "-", 
           RowBox[{"(", 
            RowBox[{"zIn", "-", 
             RowBox[{"sideIn", "/", "2"}]}], ")"}]}], ",", "distIn"}], 
         "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"zIn", "-", "dz"}], ",", 
       RowBox[{"zIn", "+", "dz"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"plIn", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"BCapIn", ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "1", ",", "0"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"plIntot", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"BLinear0", "+", "BCapIn"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"CapIn", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plotsimNL", ",", "plIntot", ",", "plIn", ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"zIn", "-", "dz"}], ",", 
         RowBox[{"zIn", "+", "dz"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "220"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "->", 
     RowBox[{"{", 
      RowBox[{"zIn", ",", "0"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.49190426390625*^9, 3.49190426553125*^9}, {
   3.49190449178125*^9, 3.491904494390625*^9}, {3.491904539328125*^9, 
   3.491904546296875*^9}, {3.491904633671875*^9, 3.491904649390625*^9}, {
   3.4919064708125*^9, 3.491906508359375*^9}, {3.491906814671875*^9, 
   3.491906815203125*^9}, {3.491906881640625*^9, 3.49190688596875*^9}, {
   3.491907001640625*^9, 3.491907014265625*^9}, {3.4919073251875*^9, 
   3.49190733596875*^9}, {3.491908558421875*^9, 3.491908590328125*^9}, {
   3.491911069546875*^9, 3.491911072796875*^9}, {3.491911186484375*^9, 
   3.4919111896875*^9}, 3.503668695078125*^9, {3.503668750640625*^9, 
   3.50366875065625*^9}, 3.50366883525*^9, {3.50367009284375*^9, 
   3.503670092875*^9}, {3.50367045853125*^9, 3.503670462390625*^9}, {
   3.503670605578125*^9, 3.5036706106875*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Global field", "Section",
 CellChangeTimes->{{3.491906952671875*^9, 3.49190695565625*^9}, {
  3.503670875109375*^9, 3.50367088203125*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BwithCaps", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{
        RowBox[{"BLinear", "[", "z", "]"}], "+", 
        RowBox[{
         RowBox[{"Brel", "[", "sideOut", "]"}], 
         RowBox[{"B8", "[", 
          RowBox[{
           RowBox[{"z", "-", 
            RowBox[{"(", 
             RowBox[{"zOut", "+", 
              RowBox[{"sideOut", "/", "2"}]}], ")"}]}], ",", "distOut"}], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"Brel", "[", "sideIn", "]"}], 
         RowBox[{"B8", "[", 
          RowBox[{
           RowBox[{"z", "-", 
            RowBox[{"(", 
             RowBox[{"zIn", "-", 
              RowBox[{"sideIn", "/", "2"}]}], ")"}]}], ",", "distIn"}], 
          "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "350.`"}], ",", "1650.`", ",", "5."}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BerrCap", "=", 
   RowBox[{"BwithCaps", "-", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Btarget", "[", "z", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", 
        RowBox[{"-", "350.`"}], ",", "1650.`", ",", "5."}], "}"}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ploterrCap", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"BerrCap", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"7", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.5`"}], ",", "1.5`"}], "}"}]}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<z(mm)\>\"", ",", "\"\<\[Delta]B(G)\>\""}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"FontSize", "\[Rule]", "14"}], "}"}]}], ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"PointSize", "[", "0.01`", "]"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pltot", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"BwithCaps", ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0", ",", "1"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plCap", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"pltarget", ",", "pltot", ",", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"PointSize", "[", "0.01`", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"CapIn", ",", "CapOut"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"plCap", ",", "ploterrCap"}], "}"}]}], "}"}], ",", 
    RowBox[{"Spacings", "\[Rule]", 
     RowBox[{"Scaled", "[", "0", "]"}]}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.4919071535625*^9, 3.49190719590625*^9}, {
   3.491907235609375*^9, 3.49190727075*^9}, {3.4919075668125*^9, 
   3.4919076745625*^9}, {3.49190773353125*^9, 3.491907906484375*^9}, {
   3.4919079538125*^9, 3.4919079971875*^9}, {3.491909129640625*^9, 
   3.491909159828125*^9}, {3.491910978453125*^9, 3.491910984546875*^9}, {
   3.49191107934375*^9, 3.4919111580625*^9}, {3.491911242390625*^9, 
   3.49191124884375*^9}, {3.501328850640625*^9, 3.501328876828125*^9}, {
   3.50366756184375*^9, 3.5036675858125*^9}, 3.50366869509375*^9, {
   3.50366886575*^9, 3.503668881609375*^9}, {3.50367009290625*^9, 
   3.50367009296875*^9}, {3.503670712921875*^9, 3.503670736890625*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Off axis calculations", "Section",
 CellChangeTimes->{{3.495438681484375*^9, 3.495438686671875*^9}, {
  3.503671076671875*^9, 3.50367108284375*^9}, {3.503671125453125*^9, 
  3.503671174609375*^9}}],

Cell["\<\
cross section at z=zcut=415mm along a line making an angle \[Theta]=22.5\
\[Degree] withe respect to the x-axis.\
\>", "Text",
 CellChangeTimes->{{3.495438681484375*^9, 3.495438686671875*^9}, {
  3.503671076671875*^9, 3.50367108284375*^9}, {3.503671125453125*^9, 
  3.503671174609375*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]", "=", 
   RowBox[{"22.5", " ", "Degree"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zcut", "=", "415."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BoffAxis", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "2"}], "nmax"], 
    RowBox[{"b8", "[", 
     RowBox[{"x", ",", "y", ",", 
      RowBox[{"z", "-", 
       RowBox[{
       "magnetposition", "\[LeftDoubleBracket]", "n", 
        "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{
      "distancetoaxislin", "\[LeftDoubleBracket]", "n", 
       "\[RightDoubleBracket]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.495438841046875*^9, 3.495438865640625*^9}, {
   3.49543890371875*^9, 3.495438930828125*^9}, {3.495439163515625*^9, 
   3.495439264390625*^9}, {3.49543932921875*^9, 3.49543936278125*^9}, {
   3.49579472884375*^9, 3.495794742328125*^9}, {3.495794927515625*^9, 
   3.495794928375*^9}, {3.495794972625*^9, 3.495794981078125*^9}, 
   3.5036711848125*^9, {3.503671387703125*^9, 3.503671388234375*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TransCut", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"BoffAxis", "[", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
         RowBox[{"r", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "zcut"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"-", "150."}], ",", "150."}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"nm", "[", 
    RowBox[{"{", 
     RowBox[{"z_", ",", "B_"}], "}"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"norm", "[", "B", "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NormCut", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"nm", ",", "TransCut"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", "NormCut", "]"}]}], "Input",
 CellChangeTimes->{{3.495438841046875*^9, 3.495438865640625*^9}, {
  3.49543890371875*^9, 3.495438930828125*^9}, {3.495439163515625*^9, 
  3.495439264390625*^9}, {3.49543932921875*^9, 3.49543936278125*^9}, {
  3.49579472884375*^9, 3.495794742328125*^9}, {3.495794927515625*^9, 
  3.495794928375*^9}, {3.495794972625*^9, 3.495794981078125*^9}, {
  3.5036711848125*^9, 3.50367121375*^9}, {3.50367130353125*^9, 
  3.50367130478125*^9}, {3.50367138196875*^9, 3.5036713969375*^9}}],

Cell["separate plot of the 3 components of the B - field", "Text",
 CellChangeTimes->{{3.4957951055*^9, 3.49579526971875*^9}, {
  3.495795332921875*^9, 3.495795333203125*^9}, {3.503671329328125*^9, 
  3.503671369390625*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tk", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z_", ",", "B_"}], "}"}], ",", "p_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"B", "[", 
      RowBox[{"[", "p", "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tk", "[", 
         RowBox[{"#", ",", "p"}], "]"}], "&"}], ",", "TransCut"}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.4957951055*^9, 3.49579526971875*^9}, {
  3.495795332921875*^9, 3.495795333203125*^9}, {3.503671329328125*^9, 
  3.503671360078125*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[" profiles export", "Section",
 CellChangeTimes->{{3.4957958595*^9, 3.49579598534375*^9}, {
  3.49673852634375*^9, 3.49673853346875*^9}, {3.5036714065625*^9, 
  3.50367142753125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Directory", "[", "]"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Transpose", "[", "NormCut", "]"}], ">>", "TransverseCut"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Transpose", "[", "BCapOut", "]"}], ">>", "BCapOut"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Transpose", "[", "BCapIn", "]"}], ">>", "BCapIn"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Transpose", "[", "BwithCaps", "]"}], ">>", "BwithCaps"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Transpose", "[", "Bsimlin", "]"}], ">>", "BwithoutCaps"}], 
    ";"}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.4957958595*^9, 3.49579598534375*^9}, {
  3.49673852634375*^9, 3.49673853346875*^9}, {3.5036714065625*^9, 
  3.5036714163125*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->"RulerBar",
WindowSize->{1272, 937},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PrintingMargins"->28.346456999999997`},
FrontEndVersion->"8.0 for Microsoft Windows (32-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 181, 2, 83, "Title"],
Cell[751, 26, 176, 4, 49, "Subtitle"],
Cell[930, 32, 178, 6, 35, "Input"],
Cell[1111, 40, 99, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[1235, 46, 227, 5, 123, "Section"],
Cell[1465, 53, 280, 8, 31, "Input"],
Cell[1748, 63, 1054, 32, 61, "Input"],
Cell[2805, 97, 778, 19, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3620, 121, 407, 6, 71, "Section"],
Cell[4030, 129, 1177, 24, 53, "Text"],
Cell[5210, 155, 1224, 35, 163, "Input"],
Cell[CellGroupData[{
Cell[6459, 194, 289, 10, 31, "Input"],
Cell[6751, 206, 480, 7, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7280, 219, 567, 9, 123, "Section"],
Cell[7850, 230, 851, 29, 49, "Input"],
Cell[CellGroupData[{
Cell[8726, 263, 2942, 90, 150, "Input"],
Cell[11671, 355, 712, 16, 56, "Output"]
}, Open  ]],
Cell[12398, 374, 220, 7, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12655, 386, 512, 8, 97, "Section"],
Cell[13170, 396, 655, 20, 52, "Input"],
Cell[13828, 418, 1491, 42, 156, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15356, 465, 356, 5, 71, "Section"],
Cell[15715, 472, 3183, 85, 172, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18935, 562, 584, 10, 123, "Section"],
Cell[CellGroupData[{
Cell[19544, 576, 708, 19, 72, "Input"],
Cell[20255, 597, 529, 9, 30, "Output"],
Cell[20787, 608, 465, 8, 30, "Output"],
Cell[21255, 618, 464, 8, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21756, 631, 1351, 33, 72, "Input"],
Cell[23110, 666, 949, 24, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24108, 696, 683, 10, 71, "Section"],
Cell[24794, 708, 2875, 75, 178, "Input"],
Cell[27672, 785, 2439, 68, 132, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30148, 858, 338, 5, 71, "Section"],
Cell[CellGroupData[{
Cell[30511, 867, 629, 10, 53, "Subsection"],
Cell[CellGroupData[{
Cell[31165, 881, 948, 23, 111, "Input"],
Cell[32116, 906, 566, 8, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32731, 920, 428, 6, 36, "Subsection"],
Cell[33162, 928, 602, 10, 29, "Text"],
Cell[33767, 940, 3399, 85, 192, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37203, 1030, 193, 3, 36, "Subsection"],
Cell[37399, 1035, 393, 7, 29, "Text"],
Cell[37795, 1044, 3042, 81, 192, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40886, 1131, 144, 2, 71, "Section"],
Cell[41033, 1135, 3507, 95, 132, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44577, 1235, 203, 3, 71, "Section"],
Cell[44783, 1240, 299, 6, 29, "Text"],
Cell[45085, 1248, 1138, 27, 95, "Input"],
Cell[46226, 1277, 1402, 36, 92, "Input"],
Cell[47631, 1315, 224, 3, 29, "Text"],
Cell[47858, 1320, 845, 25, 52, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48740, 1350, 188, 3, 71, "Section"],
Cell[48931, 1355, 892, 23, 152, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> SuppInformation/Mathematica8 Files/Halbach_cylinder_with_cuboids.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     26810,        856]
NotebookOptionsPosition[     24760,        780]
NotebookOutlinePosition[     25103,        795]
CellTagsIndexPosition[     25060,        792]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Calculation of the B-field of finite and infinite Halbach cylinders\
\>", "Title",
 CellChangeTimes->{{3.503667461203125*^9, 3.5036674855*^9}, {
  3.503670757328125*^9, 3.5036707699375*^9}, {3.5037316090625*^9, 
  3.50373161665625*^9}, {3.503735520296875*^9, 3.503735531375*^9}}],

Cell["Renaud Mathevet  february-december 2010", "Subtitle",
 CellChangeTimes->{{3.503667461203125*^9, 3.5036674855*^9}, {
  3.503670757328125*^9, 3.50367082134375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"norm", "[", "v_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"v", ".", "v"}]]}], ";"}]], "Input",
 CellChangeTimes->{3.50373522371875*^9}],

Cell[BoxData[
 RowBox[{"Off", "[", 
  RowBox[{"General", "::", "\"\<spell1\>\""}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell[TextData[{
 "Magnets parameters:\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"B", "-", 
     RowBox[{"field", " ", "in", " ", "Gauss"}]}], ",", " ", 
    RowBox[{
     RowBox[{"distances", " ", "in", " ", "millimeters", " ", "so", " ", 
      SubscriptBox["\[Mu]", "0"]}], "=", 
     RowBox[{"4", "\[Pi]"}]}]}], TraditionalForm]]],
 ". For N30SH grade from HKCM, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["B", "R"], "=", 
    RowBox[{"10.8", "kG"}]}], TraditionalForm]]],
 " min. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "S"], "=", 
    FractionBox[
     SubscriptBox["B", "R"], 
     SubscriptBox["\[Mu]", "0"]]}], TraditionalForm]]],
 "."
}], "Section",
 CellChangeTimes->{{3.503735541453125*^9, 3.503735611078125*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"Br", ",", "Ms", ",", "param"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"Br", "=", "10800."}], ";"}], "\n", 
 RowBox[{
  RowBox[{"param", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ms", "->", 
      RowBox[{"Br", "/", 
       RowBox[{"(", 
        RowBox[{"4.", "\[Pi]"}], ")"}]}]}], ",", 
     RowBox[{"Js", "->", 
      RowBox[{"Br", "/", 
       RowBox[{"(", 
        RowBox[{"4.", "\[Pi]"}], ")"}]}]}], ",", 
     RowBox[{"a", "->", "3."}], ",", 
     RowBox[{"b", "->", "3."}], ",", 
     RowBox[{"c", "->", 
      RowBox[{"148", "/", "2."}]}], ",", 
     RowBox[{"Rmoy", "->", "27."}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"MoMa", "=", 
  RowBox[{
   RowBox[{"Ms", 
    RowBox[{"(", 
     RowBox[{"2", "a"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "b"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"2", "c"}], ")"}]}], "/.", "param"}]}]}], "Input",
 CellChangeTimes->{{3.50373521153125*^9, 3.503735216*^9}, 
   3.503735458328125*^9}],

Cell[BoxData["4.57907869868554`*^6"], "Output",
 CellChangeTimes->{3.503735273921875*^9, 3.503735468578125*^9, 
  3.5037370325*^9, 3.5037536665625*^9, 3.50375532984375*^9, 
  3.503756062984375*^9, 3.503756361328125*^9, 3.503756456*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Formula for B-field. Bdip[m,P,M] is the field at point M of a dipole located \
in P whose dipole moment is m\
\>", "Section",
 CellChangeTimes->{{3.503735618546875*^9, 3.503735619421875*^9}, {
  3.50373565721875*^9, 3.503735661765625*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Bdip", "[", 
   RowBox[{"m_", ",", "P_", ",", "M_"}], "]"}], ":=", 
  RowBox[{"MoMa", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        RowBox[{"m", ".", 
         RowBox[{"(", 
          RowBox[{"M", "-", "P"}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"M", "-", "P"}], ")"}]}], "-", 
     RowBox[{"m", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"M", "-", "P"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"M", "-", "P"}], ")"}]}]}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"M", "-", "P"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"M", "-", "P"}], ")"}]}], ")"}], 
     RowBox[{"5", "/", "2"}]]]}]}]], "Input",
 CellChangeTimes->{3.50373543646875*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "formula for 2a\[Cross]",
 StyleBox["2b",
  FontColor->RGBColor[1, 0, 0]],
 "\[Cross]2c cuboid with unit magnetization along Oy axis"
}], "Section",
 CellChangeTimes->{{3.503735714328125*^9, 3.50373576234375*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]", "[", 
     RowBox[{"X_", ",", "Y_", ",", "Z_"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "Z"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["X", "2"], "+", 
            SuperscriptBox["Y", "2"], "+", 
            SuperscriptBox["Z", "2"]}]]}], 
         RowBox[{"Z", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["X", "2"], "+", 
            SuperscriptBox["Y", "2"], "+", 
            SuperscriptBox["Z", "2"]}]]}]], "]"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{"Y", " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["X", "2"], "+", 
            SuperscriptBox["Y", "2"], "+", 
            SuperscriptBox["Z", "2"]}]]}], 
         RowBox[{"X", " ", "Z"}]], "]"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "X"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["X", "2"], "+", 
            SuperscriptBox["Y", "2"], "+", 
            SuperscriptBox["Z", "2"]}]]}], 
         RowBox[{"X", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["X", "2"], "+", 
            SuperscriptBox["Y", "2"], "+", 
            SuperscriptBox["Z", "2"]}]]}]], "]"}]}]}], "}"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"r", "=", "0"}], "1"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"p", "=", "0"}], "1"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"q", "=", "0"}], "1"], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"p", "+", "q", "+", "r"}], ")"}]}], 
       RowBox[{"\[Beta]", "[", 
        RowBox[{
         RowBox[{"x", "-", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "p"}], "a"}]}], ",", 
         RowBox[{"y", "-", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "r"}], " ", "b"}]}], ",", 
         RowBox[{"z", "-", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "q"}], " ", "c"}]}]}], 
        "]"}]}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}], "]"}], "=", 
   RowBox[{"B", "[", 
    RowBox[{"x", ",", "y", ",", "z"}], "]"}]}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["same rotated by \[Theta]", "Section",
 CellChangeTimes->{{3.503735784109375*^9, 3.50373578809375*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rot", "[", "\[Theta]_", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "0"},
      {
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "0"},
      {"0", "0", "1"}
     }], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Brot", "[", 
   RowBox[{"\[Theta]_", ",", "M_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Rot", "[", "\[Theta]", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"B", "[", 
     RowBox[{
      RowBox[{"Rot", "[", 
       RowBox[{"-", "\[Theta]"}], "]"}], ".", "M"}], "]"}], 
    ")"}]}]}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
B-field for Halbach cylinder of mean radius Rmoy\
\>", "Section",
 CellChangeTimes->{{3.5037357958125*^9, 3.5037358191875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ordre", "=", "8"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BH", "[", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Js", " ", 
       RowBox[{"Brot", "[", 
        RowBox[{
         RowBox[{"2", "\[Theta]"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], "-", 
          RowBox[{"Rmoy", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}], ",", "0"}], "}"}]}]}]}], 
        "]"}]}], "/.", "param"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{
        FractionBox[
         RowBox[{"ordre", "-", "1"}], "ordre"], "2", "\[Pi]"}], ",", 
       RowBox[{
        FractionBox["1", "ordre"], "2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.50375364665625*^9, 3.50375364865625*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["On axis calculation", "Section",
 CellChangeTimes->{{3.503735823828125*^9, 3.503735827984375*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Blongit", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"norm", "[", 
        RowBox[{"BH", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "z"}], "}"}], "]"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"-", "250"}], ",", "250", ",", "2.5"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"Blongit", ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z(mm)\>\"", ",", "\"\<B(G)\>\""}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.503735178859375*^9, 3.503735179078125*^9}, 
   3.5037352495625*^9, {3.5037358699375*^9, 3.50373588890625*^9}, {
   3.503735949984375*^9, 3.50373595009375*^9}, {3.503753496359375*^9, 
   3.5037535004375*^9}, {3.5037537244375*^9, 3.50375372996875*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Off axis calculation: transverse cut at \[Alpha]=22\[Degree]5=\[Pi]/8; only \
the y-component is plotted\
\>", "Section",
 CellChangeTimes->{{3.503735835890625*^9, 3.503735856265625*^9}, {
  3.503753963203125*^9, 3.50375397340625*^9}, {3.503756382109375*^9, 
  3.5037563826875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{"\[Pi]", "/", "8"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5037537875625*^9, 3.503753787984375*^9}, {
  3.5037563693125*^9, 3.503756369734375*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Btrans", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}], ".", 
        RowBox[{"BH", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], ",", 
           RowBox[{"r", " ", 
            RowBox[{"Sin", "[", "\[Alpha]", "]"}]}], ",", "0"}], "}"}], 
         "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.503735181890625*^9, 3.5037351820625*^9}, 
   3.50373524846875*^9, {3.50373596509375*^9, 3.50373596521875*^9}, {
   3.503737000640625*^9, 3.503737009484375*^9}, {3.503737042171875*^9, 
   3.50373704403125*^9}, {3.503753505828125*^9, 3.503753509953125*^9}, {
   3.503753776609375*^9, 3.503753859890625*^9}, {3.50375393025*^9, 
   3.503753930609375*^9}, {3.50375398065625*^9, 3.503754011890625*^9}, {
   3.50375637221875*^9, 3.503756377765625*^9}}],

Cell[BoxData[
 RowBox[{"pltrans", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"Btrans", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<u(mm)\>\"", ",", "\"\<B(G)\>\""}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.503735181890625*^9, 3.5037351820625*^9}, 
   3.50373524846875*^9, {3.50373596509375*^9, 3.50373596521875*^9}, {
   3.503737000640625*^9, 3.503737009484375*^9}, {3.503737042171875*^9, 
   3.50373704403125*^9}, {3.503753505828125*^9, 3.503753509953125*^9}, {
   3.503753776609375*^9, 3.503753872515625*^9}, {3.50375404971875*^9, 
   3.503754050296875*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
formula for 2a\[Cross]2a\[Cross]\[Infinity] cuboid with unit magnetization \
along Oy axis\
\>", "Section",
 CellChangeTimes->{{3.50373611696875*^9, 3.503736134*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Binf", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "x"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "-", "y"}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "x"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "+", "y"}], ")"}], "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "x"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "-", "y"}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "x"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "+", "y"}], ")"}], "2"]}], ")"}]}]], "]"}], ",", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ArcTan", "[", 
          FractionBox[
           RowBox[{"b", "-", "y"}], 
           RowBox[{"a", "-", "x"}]], "]"}], "-", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "b"}], "+", "y"}], 
           RowBox[{"a", "+", "x"}]], "]"}], "-", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           RowBox[{"b", "+", "y"}], 
           RowBox[{
            RowBox[{"-", "a"}], "+", "x"}]], "]"}], "+", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           RowBox[{"b", "+", "y"}], 
           RowBox[{"a", "+", "x"}]], "]"}]}], ")"}]}]}], "}"}], "/.", 
    RowBox[{"b", "->", "a"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Binf", "[", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "y_"}], "}"}], "]"}], "=", 
   RowBox[{"Binf", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Rot2D", "[", "\[Theta]_", "]"}], "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"Cos", "[", "\[Theta]", "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]},
      {
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Binfrot", "[", 
    RowBox[{"\[Theta]_", ",", "M_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Rot2D", "[", "\[Theta]", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"Binf", "[", 
      RowBox[{
       RowBox[{"Rot2D", "[", 
        RowBox[{"-", "\[Theta]"}], "]"}], ".", "M"}], "]"}], ")"}]}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BHinf", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x_", ",", "y_"}], "}"}], ",", "d_"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Js", " ", 
       RowBox[{"Binfrot", "[", 
        RowBox[{
         RowBox[{"2", "\[Theta]"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y"}], "}"}], "-", 
          RowBox[{"d", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}]}]}]}], "]"}]}], "/.",
       "param"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{
        FractionBox[
         RowBox[{"ordre", "-", "1"}], "ordre"], "2", "\[Pi]"}], ",", 
       RowBox[{
        FractionBox["1", "ordre"], "2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.503736141484375*^9, 3.5037361754375*^9}, {
   3.50373645034375*^9, 3.5037364698125*^9}, {3.5037365448125*^9, 
   3.50373669115625*^9}, {3.503736770328125*^9, 3.50373683446875*^9}, {
   3.503736886390625*^9, 3.503736889890625*^9}, 3.50373694915625*^9, {
   3.503737320359375*^9, 3.503737326140625*^9}, {3.50375403121875*^9, 
   3.50375403215625*^9}, 3.503755954578125*^9, {3.5037563435*^9, 
   3.503756343953125*^9}, {3.50375642671875*^9, 3.50375643621875*^9}, {
   3.50375647509375*^9, 3.503756484328125*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["comparizon with the finite length calculation", "Section",
 CellChangeTimes->{{3.503736324234375*^9, 3.503736343265625*^9}, {
  3.50373695953125*^9, 3.503736967125*^9}, {3.5037372646875*^9, 
  3.503737310578125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Btransinf2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"-", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ".", 
         RowBox[{"BHinf", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], ",", 
             RowBox[{"r", " ", 
              RowBox[{"Sin", "[", "\[Alpha]", "]"}]}]}], "}"}], ",", 
           RowBox[{"Rmoy", "/.", "param"}]}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"-", "100"}], ",", "100"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.503755780234375*^9, 3.5037558399375*^9}, {
   3.503755896828125*^9, 3.50375589934375*^9}, 3.503756004390625*^9, {
   3.503756051140625*^9, 3.50375605565625*^9}, {3.5037564881875*^9, 
   3.503756499328125*^9}, 3.503756555*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plinf", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"Btransinf2", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<u(mm)\>\"", ",", "\"\<B(G)\>\""}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plinf", ",", "pltrans"}], "]"}]}], "Input",
 CellChangeTimes->{{3.503735181890625*^9, 3.5037351820625*^9}, 
   3.50373524846875*^9, {3.50373596509375*^9, 3.50373596521875*^9}, {
   3.5037369148125*^9, 3.5037369149375*^9}, {3.50373697153125*^9, 
   3.503736987421875*^9}, {3.50373705740625*^9, 3.503737065171875*^9}, {
   3.5037371204375*^9, 3.503737123890625*^9}, {3.50373720125*^9, 
   3.503737245171875*^9}, {3.50375359659375*^9, 3.503753601265625*^9}, {
   3.503755271296875*^9, 3.5037552720625*^9}, 3.503755714625*^9, 
   3.503755843953125*^9, 3.503756036515625*^9, {3.503756509453125*^9, 
   3.503756509859375*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "For infinite magnets, the inner field decreases as the reverse of the \
radius of the cylinder squared: B(G)\[TildeEqual]",
 Cell[BoxData[
  FractionBox["495140", 
   RowBox[{"R", 
    SuperscriptBox[
     RowBox[{"(", "mm", ")"}], "2"]}]]],
  CellChangeTimes->{{3.503753104640625*^9, 3.503753118703125*^9}, {
    3.5037532141875*^9, 3.50375324628125*^9}, 3.503753406203125*^9}]
}], "Section",
 CellChangeTimes->{{3.503736324234375*^9, 3.503736343265625*^9}, {
  3.50373695953125*^9, 3.503736967125*^9}, {3.5037372646875*^9, 
  3.503737310578125*^9}, {3.5037532738125*^9, 3.5037532766875*^9}, {
  3.50375331090625*^9, 3.50375338065625*^9}, {3.503753411625*^9, 
  3.5037534305625*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Bd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "d"], ",", 
       RowBox[{"norm", "[", 
        RowBox[{"BHinf", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          SuperscriptBox["10", "d"]}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", "2", ",", "0.02"}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"pld", "=", 
   RowBox[{"ListLogLogPlot", "[", "Bd", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.503736324234375*^9, 3.503736343265625*^9}, {
   3.50373695953125*^9, 3.503736967125*^9}, {3.5037372646875*^9, 
   3.503737265171875*^9}, {3.5037373391875*^9, 3.503737367859375*^9}, {
   3.503737495171875*^9, 3.5037375383125*^9}, {3.5037375945625*^9, 
   3.503737594859375*^9}, {3.503752640453125*^9, 3.5037526455*^9}, {
   3.5037526903125*^9, 3.50375269953125*^9}, {3.5037527408125*^9, 
   3.50375275075*^9}, {3.5037528556875*^9, 3.503752864453125*^9}, {
   3.503752934796875*^9, 3.50375296453125*^9}, {3.503752995109375*^9, 
   3.50375307703125*^9}, 3.50375326*^9, 3.503753290546875*^9, 
   3.5037565284375*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B10", "=", 
   RowBox[{
    RowBox[{"norm", "[", 
     RowBox[{"BHinf", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "10"}], "]"}], "]"}], "//", 
    "Round"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BHfit", "[", "R_", "]"}], "=", 
  FractionBox[
   RowBox[{"100", " ", "B10"}], 
   SuperscriptBox["R", "2"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bf", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", "d"], ",", 
       RowBox[{"BHfit", "[", 
        SuperscriptBox["10", "d"], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", "2", ",", "0.02"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plf", "=", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{"Bf", ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<R(mm)\>\"", ",", "\"\<B(G)\>\""}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plf", ",", "pld"}], "]"}]}], "Input",
 CellChangeTimes->{{3.503753098421875*^9, 3.503753245765625*^9}, {
  3.503753293984375*^9, 3.5037533040625*^9}, {3.503753609890625*^9, 
  3.503753617203125*^9}, {3.503756652875*^9, 3.503756669234375*^9}}],

Cell[BoxData[
 FractionBox["495100", 
  SuperscriptBox["R", "2"]]], "Output",
 CellChangeTimes->{{3.503753104640625*^9, 3.503753118703125*^9}, {
   3.5037532141875*^9, 3.50375324628125*^9}, 3.503753406203125*^9, 
   3.503753617734375*^9, 3.50375656425*^9, 3.50375666971875*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Conversely, to get the desired B - field, magnets should be located on a \
radius dL. It is a good starting point for fine tuning as explained in \
\"Halbach Zeeman Slower.nb\". For B[L]=588G we get d[L]\[TildeEqual]29mm \
\>", "Section",
 CellChangeTimes->{{3.5037566286875*^9, 3.5037566329375*^9}, {
  3.503756675296875*^9, 3.503756767296875*^9}, {3.503756869796875*^9, 
  3.503757001375*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dL", "[", "BL_", "]"}], "=", 
   SqrtBox[
    RowBox[{"100.", 
     FractionBox["B10", "BL"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"dL", "[", "588.", "]"}]}], "Input",
 CellChangeTimes->{{3.5037566286875*^9, 3.5037566329375*^9}, {
  3.503756675296875*^9, 3.503756767296875*^9}, {3.503756950203125*^9, 
  3.503756955640625*^9}}],

Cell[BoxData["29.017353475482363`"], "Output",
 CellChangeTimes->{
  3.50375663371875*^9, {3.503756677046875*^9, 3.503756699421875*^9}, 
   3.503756768625*^9, 3.5037569560625*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1272, 937},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Microsoft Windows (32-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 289, 5, 83, "Title"],
Cell[871, 29, 168, 2, 49, "Subtitle"],
Cell[1042, 33, 180, 6, 35, "Input"],
Cell[1225, 41, 99, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[1349, 47, 775, 27, 110, "Section"],
Cell[CellGroupData[{
Cell[2149, 78, 988, 32, 92, "Input"],
Cell[3140, 112, 235, 3, 30, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3424, 121, 249, 5, 71, "Section"],
Cell[3676, 128, 829, 29, 49, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4542, 162, 230, 6, 71, "Section"],
Cell[4775, 170, 2912, 96, 153, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7724, 271, 108, 1, 71, "Section"],
Cell[7835, 274, 714, 24, 81, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8586, 303, 137, 3, 71, "Section"],
Cell[8726, 308, 71, 2, 31, "Input"],
Cell[8800, 312, 992, 30, 47, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9829, 347, 104, 1, 71, "Section"],
Cell[9936, 350, 901, 25, 52, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10874, 380, 292, 6, 71, "Section"],
Cell[11169, 388, 213, 5, 31, "Input"],
Cell[11385, 395, 1138, 28, 31, "Input"],
Cell[12526, 425, 615, 13, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13178, 443, 176, 4, 71, "Section"],
Cell[13357, 449, 4454, 134, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17848, 588, 222, 3, 71, "Section"],
Cell[18073, 593, 979, 26, 31, "Input"],
Cell[19055, 621, 982, 20, 52, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20074, 646, 702, 15, 81, "Section"],
Cell[20779, 663, 1221, 29, 54, "Input"],
Cell[CellGroupData[{
Cell[22025, 696, 1371, 40, 131, "Input"],
Cell[23399, 738, 277, 5, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23725, 749, 405, 7, 97, "Section"],
Cell[CellGroupData[{
Cell[24155, 760, 383, 10, 77, "Input"],
Cell[24541, 772, 179, 3, 30, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

